Garbage Collection for Rust: The Finalizer Frontier

Rust is a non-Garbage Collected (GCed) language, but the lack of GC makes expressing data-structures that require shared ownership awkward, inefficient, or both. In this paper we explore a new design for, and implementation of, GC in Rust, called Alloy. Unlike previous approaches to GC in Rust, Alloy allows existing Rust destructors to be automatically used as GC finalizers: this makes Alloy integrate better with existing Rust code than previous solutions but introduces surprising soundness and performance problems. Alloy provides novel solutions for the core problems: finalizer safety analysis rejects unsound destructors from automatically being reused as finalizers; finalizer elision optimises away unnecessary finalizers; and premature finalizer prevention ensures that finalizers are only run when it is provably safe to do so.

==> listings/dangling_reference.rs <==
#![feature(gc)]
use std::gc::Gc;
use std::cell::RefCell;
fn force_gc() { std::gc::GcAllocator::force_gc() }

struct GcNode<'a> { value: &'a u8, nbr: Option<Gc<RefCell<GcNode<'a>>>> }
impl<'a> Drop for GcNode<'a> { fn drop(&mut self) { println!("drop {}", self.value); } }

fn main() {
 {
   let b: Box<u8> = Box::new(123);
   let gc1 = Gc::new(GcNode{value: &*b, nbr: None});
 } // b is dropped and its memory deallocated

 // causes `gc::drop` finalizer to run which
 // holds a reference to `b`.
 force_gc();
}


==> listings/finalization_cycle.rs <==
#![feature(gc)]
use std::gc::Gc;
use std::cell::RefCell;

struct GcNode { value: u8, nbr: Option<Gc<RefCell<GcNode>>> }
impl Drop for GcNode {
  fn drop(&mut self) { self.value = 0; println!("{}", self.nbr.unwrap().borrow().value); }
}

fn main()  {
  let mut gc1 = Gc::new(RefCell::new(GcNode{value: 1, nbr: None}));
  let gc2 = Gc::new(RefCell::new(GcNode{value: 2, nbr: None}));
  gc1.borrow_mut().nbr = Some(gc2);
  gc2.borrow_mut().nbr = Some(gc1);
}


==> listings/finalizer_deadlock.rs <==
#![feature(gc)]
use std::gc::Gc;
use std::rc::Rc;
use std::cell::RefCell;
use std::sync::Mutex;
fn force_gc() { std::gc::GcAllocator::force_gc() }

struct GcNode { value: Rc<Mutex<u8>>, nbr: Option<Gc<RefCell<Node>>> }

impl Drop for GcNode {
  fn drop(&mut self) { println!("drop {}", self.value.lock().unwrap()); }
}

fn main() {
  let counter = Rc::new(Mutex::new(0));
  { let _ = Gc::new(GcNode { value: Rc::clone(&counter), nbr: None }); }
  let r1 = counter.lock().unwrap();
  force_gc();
  assert_eq!(*r1, 0);
}


==> listings/first_example.rs <==
#![feature(gc)]
use std::gc::Gc;
use std::cell::RefCell;
fn force_gc() { std::gc::GcAllocator::force_gc() }

struct GcNode { value: u8, nbr: Option<Gc<RefCell<GcNode>>> }
impl Drop for GcNode { fn drop(&mut self) { println!("drop {}", self.value); } }

fn main() {
  let mut gc1 = Gc::new(RefCell::new(GcNode { value: 1, nbr: None } ));
  gc1.borrow_mut().nbr = Some(gc1);
  let gc2 = Gc::new(RefCell::new(GcNode { value: 2, nbr: None } ));
  gc2.borrow_mut().nbr = Some(gc2);
  gc1 = gc2;
  force_gc();
  println!("{} {}", gc1.borrow().value, gc1.borrow().nbr.unwrap().borrow().value);
}


==> listings/rc_example.rs <==
use std::rc::Rc;
use std::rc::Weak;
use std::cell::RefCell;

struct RcNode { value: u8, nbr: Option<Weak<RefCell<RcNode>>> }
impl Drop for RcNode { fn drop(&mut self) { println!("drop {}", self.value); } }

fn main() {
  let mut rc1 = Rc::new(RefCell::new(RcNode{value: 1, nbr: None}));
  rc1.borrow_mut().nbr = Some(Rc::downgrade(&rc1));
  let rc2 = Rc::new(RefCell::new(RcNode{value: 2, nbr: None}));
  rc2.borrow_mut().nbr = Some(Rc::downgrade(&rc2));
  rc1 = Rc::clone(&rc2);
  println!("{} {}", rc1.borrow().value,
                      rc1.borrow().nbr.as_ref().unwrap().upgrade().unwrap().borrow().value);
}


==> listings/thread_unsafety.rs <==
#![feature(gc)]
use std::gc::Gc;
use std::rc::Rc;
use std::cell::RefCell;
fn force_gc() { std::gc::GcAllocator::force_gc() }

struct Node { value: u8, nbr: Option<Rc<RefCell<Node>>> }

fn main() {
  let n1 = RefCell::new(Node{value:1, nbr: None});
  let gc1 = Gc::new(n1);
  let n2 = RefCell::new(Node{value:2, nbr: None});
  let rc1 = Rc::new(n2);
  gc1.borrow_mut().nbr = Some(Rc::clone(&rc1));
}

